Phase tunable second-order topological superconductor

Two-dimensional second-order topological superconductors (SOTSCs) have gapped bulk and edge states, with zero-energy Majorana bound states localized at corners. Motivated by recent advances in Majorana nanowire experiments, we propose to realize a tunable SOTSC as a two-dimensional nanowire array. We show that the coupling between the Majorana modes of adjacent wires can be controlled by phase-biasing the device, allowing to access a variety of topological phases. We characterize the system using scattering theory, which provides access to its transport properties and its topological invariants. The setup is robust against disorder, both in the nanowires themselves and in the Josephson junctions formed between adjacent wires. Further, we identify a parameter regime in which an initially trivial system is rendered topological upon adding disorder, providing an example of a second-order topological Anderson phase.

==> anc/hotsc.py <==
# Copyright (c) 2018-2019, S. Franca, D. V. Efremov and I. C. Fulga. All 
# rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
------------------------------------------------------------------
Phase tunable second-order topological superconductor
------------------------------------------------------------------
S. Franca, D. Efremov and I. C. Fulga
"Phase tunable second-order topological superconductor"
arXiv:XXXX.XXXXX.
This module generates Hamiltonians used in the paper, calculates the 
topological invariant, spectrum, and thermal conductance.
For examples of usage, see main function, which reproduces some of our 
numerical results.
This script can be imported in a python environment or simply run as:
python3 hotsc.py
"""

from __future__ import division # make 1/2 == 0.5 instead of 0
import kwant
import numpy as np
import pylab as py
from kwant.digest import uniform
from mpl_toolkits.mplot3d import Axes3D
import scipy.sparse as sp
py.ion()

s0 = np.array([[1, 0], [0, 1]], complex)
sx = np.array([[0, 1], [1, 0]], complex)
sy = np.array([[0, -1j], [1j, 0]])
sz = np.array([[1, 0], [0, -1]], complex)

#convention: Nambu x spin space
kr = np.kron

effx = 0.325 * np.kron(s0, s0) # hopping in the leads, defining mode velocity
lat = kwant.lattice.square(norbs=4)

# specifying the parameter space
class SimpleNamespace(object):
    """A simple container for parameters."""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)

p = SimpleNamespace(tx=1.7, a=2.5, mu=0, 
                    d=2.5, vx=4, vz=0*4., 
                    ty=0.4, b=0.8,
                    L=40, W=20, dphi=1.0,
                    pbcx=0, pbcy=0, 
                    salt='6', dis_mu=0, dis_phi=0,
                    corner_dim=True, pot_barrier=0)
'''
p contains the parameters of the models presented in the paper.
    tx and ty : floats
        Normal hoppings in the x-/y-direction, respectively .
    a and b : floats,
        Rashba spin-orbit couplings in the x-/y-direction, respectively.
    mu : float,
        The chemical potential.
    d: float,
        The superconducting pairing strength. 
    vx and vz : floats,
        The Zeeman field in the x-/z-direction, respectively.
    L and W : integers,
        The length and the width of the system.
    dphi : float, 
        The superconducting phase difference.
    pbcx and pbcy : integers, 
        The value of 0 or 1 correspond to open or periodic boundary conditions
        in the x-/y-direction.
    salt : string, 
        Determines the disorder distribution. 
    dis_mu and dis_phi : floats, 
        Disorder strengths in the chemical potential/phase difference.
    corner_dim : boolean, 
        Determines which configuration of the system is used.
        If set to True, the first and the last superconductor proximitize only
        one nanowire. If set to False, two nanowires are deposited on a 
        superconductor.
    pot_barrier : float
        Height of the potential barrier set on the corner sites in order to
        allow for Andreev conductance spectroscopy of subgap states.
'''

# functions defining the system

def onsite(site,p):
    """ Onsite term (can be used for 1, 2, or many wires). """
    x, y = site.pos
    if p.corner_dim is True:
        if (y % 2 == 1): 
            index = (y+1)//2 
        if (y / 2 != 0) and ((y-1) % 2 == 1): 
            index = y/2  
        if (y == 0):
            index = 0  
    else:
        #opposite strenghts
        if (y % 2 == 0) and (y + 1) % 2 == 1: 
            index = y // 2 
        if (y % 2 == 1) and (y - 1) % 2 == 0: 
            index = (y - 1) // 2        

    mu = p.mu + (2 * uniform(repr(site), p.salt) - 1) * p.dis_mu
    # add a potential barrier to corner sites to get Andreev conductance peaks
    if (x==0 and y==0) or \
       (x==0 and y==p.W-1) or \
       (x==p.L-1 and y==0) or \
       (x==p.L-1 and y==p.W-1):
        mu += p.pot_barrier

    # Disorder in the phase difference keeps the phase within one 
    # superconductor constant, only the phase difference across Josephson
    # junctions varies
    dis_phi = (2 * uniform(repr(index), p.salt) - 1) * p.dis_phi
    ons1  = (2*p.tx-mu) * kr(sz, s0) + p.vx * kr(s0, sx) + p.vz * kr(s0, sz) + \
            p.d * np.cos(index * p.dphi + dis_phi) * kr(sx, s0) + \
            p.d * np.sin(index * p.dphi + dis_phi) * kr(sy, s0)   
    return ons1

def hop_x(site0, site1, p):
    """ x-direction hopping. """
    return -p.tx * kr(sz, s0) - 0.5j * p.a * kr(sz, sy)

def hop_x_pbc(site0, site1, p):
    """ x-direction hopping across the periodic boundary. """
    return hop_x(site0, site1, p) * p.pbcx

def hop_y(site0, site1,p):
    """ y-direction hopping. """   
    return -p.ty * kr(sz, s0) - 0.5j * p.b * kr(sz, sx)

def hop_y_pbc(site0, site1, p):
    """ y-direction hopping across the periodic boundary. """
    return hop_y(site0, site1, p) * p.pbcy

def build_system(leads=False):
    """ Builds a system. 
    Parameters
    ----------
    leads : boolean, 
        Determines whether the leads are attached to a system. 
    """
    sys = kwant.Builder()
    sys[(lat(x, y) for x in range(p.L) for y in range(p.W))] = onsite
    sys[kwant.builder.HoppingKind((1, 0), lat, lat)] = hop_x
    sys[kwant.builder.HoppingKind((-(p.L-1), 0), lat, lat)] = hop_x_pbc
    sys[kwant.builder.HoppingKind((0, -(p.W-1)), lat, lat)] = hop_y_pbc
    sys[kwant.builder.HoppingKind((0, 1), lat, lat)] = hop_y

    if leads is True:
        left_lead1 = kwant.Builder(kwant.TranslationalSymmetry((-1, 0)),
                                    conservation_law=kr(sz, s0))
        left_lead2 = kwant.Builder(kwant.TranslationalSymmetry((-1, 0)),
                                    conservation_law=kr(sz, s0))    
        left_lead1[lat(0, 0)] = 0 * np.kron(s0, s0)
        left_lead2[lat(0, p.W-1)] = 0 * np.kron(s0, s0) 

        left_lead1[kwant.builder.HoppingKind((-1, 0), lat, lat)] = effx 
        left_lead2[kwant.builder.HoppingKind((-1, 0), lat, lat)] = effx 

        right_lead1 = kwant.Builder(kwant.TranslationalSymmetry((1, 0)),
                                    conservation_law=kr(sz, s0))
        right_lead2 = kwant.Builder(kwant.TranslationalSymmetry((1, 0)),
                                    conservation_law=kr(sz, s0))

        right_lead1[lat(p.L-1 , 0)] = 0 * np.kron(s0, s0)
        right_lead2[lat(p.L-1 , p.W-1)] = 0 * np.kron(s0, s0)
        right_lead1[kwant.builder.HoppingKind((1, 0), lat, lat)] =  effx 
        right_lead2[kwant.builder.HoppingKind((1, 0), lat, lat)] =  effx 

        sys.attach_lead(left_lead1)
        if p.W > 1:
            sys.attach_lead(left_lead2)

        sys.attach_lead(right_lead1)
        if p.W > 1:
            sys.attach_lead(right_lead2)

    return sys.finalized()

# utility functions

def plot_inv_Gth(sys, Val, pname):
    """ Calculates and plots the topological invariant from one of the corner
    leads as well as the y-edge conductance.
    
    Parameters
    ----------
    sys : kwant.builder.FiniteSystem
        System as returned by the build_system() function.
    Val : 1d array-like, 
        The range of values of a single parameter, determined by the string
        variable pname, for which the topological invariant is calculated. 
    pname : string, 
        Determines which variable in the parameter space is changed by a 
        set of values specified in Val. 
    """

    inv = []
    Gth = []
    for x in Val:
        exec("p."+pname+" = "+str(x))
        smatrix = kwant.smatrix(sys, 0, args=[p])
        inv.append(np.linalg.det(smatrix.submatrix(0, 0)).real)
        Gth.append(smatrix.transmission(0, 1))

    py.figure()
    py.plot(Val, inv, color='b', label='Det(R)', linewidth = 3.)
    py.plot(Val, Gth, color='r', label='Thermal conductance', linewidth = 3.)
    py.title("Topoplogical invarint and Thermal conductance")
    py.xlabel(pname)
    py.xlim([-0.1, 2*np.pi+0.1])
    py.xticks(np.linspace(0, 2*np.pi, 3), ['0', r'$\pi$', r'2$\pi$'])
    py.ylim([-1.1, 1.1])
    py.legend(loc=4)
    py.yticks(np.linspace(-1, 1, 3), ['-1','0','1'])

def plot_prob_dist(V, whichstates):     
    """ Plots the probability distribution function averaged over several 
    eigenmodes of the system.

    Parameters
    ----------
    V : 2d array-like
        Array containing some eigenvectors of the system
    whichstates : 1d array-like
        Select for which of the eigenvectors to plot the probability 
        distribution. Only [V[:, j] for j in whichstates] will be plotted.
    """
    evec = np.sum([np.abs(V[:, i])**2 for i in whichstates],
                    axis=0) / len(whichstates)
    # sum elements in groups of 4
    evec = np.add.reduceat(evec, range(0, len(evec), 4))
    pdist = np.zeros((p.L , p.W))
    for i in range(p.L):
        for j in range(p.W):        
            pdist[i, j] = evec[ i * (p.W) + j]

    fig = py.figure()
    py.title('The probability distribution')
    ax = fig.gca(projection='3d')
    xvec, yvec = np.meshgrid(np.array(range(p.L)), np.array(range(p.W)))
    ax.plot_wireframe(xvec, yvec, pdist.T, linewidth=2, color='k')
    ax.plot_surface(xvec, yvec, pdist.T, linewidth='0',
                        antialiased=True, color=(0.7, 0.9, 0.5, 0.5),
                        shade=False, rstride=20, cstride=20)    

def pos_H(fsys, p, coord=0):
    """ Calculate the position operator in the 'coord' direction of the          
    Hamiltonian of fsys.
    """

    H, ton, fon = fsys.hamiltonian_submatrix(return_norb=True,
                                            args=[p])
    x = np.zeros(H.shape)
    ind = 0
    for i in range(len(fsys.sites)):
        for j in range(ind, ind + ton[i]):
            x[j, j] = fsys.sites[i].pos[coord]

        ind += ton[i]

    return x

def plot_spectrum(sys, pname="dphi", prange=np.linspace(0, 2*np.pi, 51),
                    k=8, tol=0):
    """ Plot the spectrum of the system as a function of some parameter. Only
    the lowest energies are plotted.
    
    Parameters
    ----------
    sys : kwant.builder.FiniteSystem
        System for which to compute the spectrum, as returned by
        the system builder function.
    pname : string
        Name of the variable to change (horizontal axis of the plot).
    prange : 1d array-like
        List of values taken by the changing parameter.
    k : integer
        Number of energies to compute
    tol : float
        Tolerance allowed in the sparse diagonalization routine
    """

    pval_list = []
    eval_list = []
    colors = []
    posx = np.diagonal(pos_H(sys, p, 0))
    for val in prange:
        exec("p."+pname+" = "+str(val))
        h = sys.hamiltonian_submatrix(args=[p], sparse=True).tocsc()
        evals, evecs = sp.linalg.eigsh(h, k=k, which='LM', tol=tol, sigma=0)
        for ind in range(len(evals)):
            vec = evecs[:, ind]
            sv = np.abs(vec[posx.argsort()])**2
            color = np.sum(sv[:int(0.2*len(sv))] + 
                           sv[int(0.8*len(sv)):]) / np.sum(sv)
            pval_list.append(val)
            eval_list.append(evals[ind])
            colors.append(color)

    py.figure()
    colors = np.array(colors)
    indcol = np.abs(colors-0.5).argsort()[::-1]
    pval_list = np.array(pval_list)[indcol]
    eval_list = np.array(eval_list)[indcol]
    colors = colors[indcol]
    py.scatter(pval_list, eval_list, c=colors, linewidth=0, vmin=0, vmax=1,
                cmap='jet')
    py.xlabel(pname)
    py.xlim([np.min(prange), np.max(prange)])
    py.ylabel('energy')

    py.colorbar()

def plot_Andreev_conductance(sys, energs = np.linspace(-0.1, 0.1, 21)):
    """ Compute and plot the Andreev conductance from one of the corner leads.

    Parameters
    ----------
    sys : kwant.builder.FiniteSystem
        System for which to compute the spectrum, as returned by
        the system builder function.
    energs : 1d array-like
        List of energies for which to compute the Andreev conductance

    """

    Gavals = []
    for energ in energs:
        smatrix = kwant.smatrix(sys, energy=energ, args=[p])
        Gavals.append(smatrix.submatrix((0, 0), (0, 0)).shape[0] -
                      smatrix.transmission((0, 0), (0, 0)) +
                      smatrix.transmission((0, 1), (0, 0)))

    py.figure()
    py.plot(energs, Gavals, c='r')
    py.xlabel('energy')
    py.ylabel('Andreev conductance')
    py.xlim([np.min(energs), np.max(energs)])
    py.ylim([0, 2.01])

def main():
    """ Here, we reproduce some of the results given in the paper. """

    print ('Computing spectrum for two coupled wires...')
    p.W = 2
    plot_spectrum(build_system())
    py.title('Spectrum of two coupled wires')

    print('Computing spectrum for a 40x20 system...')
    p.W = 20
    p.dphi = 1.0
    sys = build_system(leads=False)
    sys_leads = build_system(leads=True)
    h = sys.hamiltonian_submatrix(args=[p], sparse=True).tocsc()
    E, V = sp.linalg.eigsh(h, k=40, which='LM', tol=0, sigma=0)
    print('Four lowest energies are:')
    print(E[:4])
    py.figure()
    py.title('Spectrum of a many-wire system')
    py.ylabel('Energy')
    py.xlabel('Eigenvalue index')
    py. scatter(range(len(E)), np.sort(E), color='r')
    py.show()

    print('Plotting probability distribution of corner modes...')
    plot_prob_dist(V, range(4))
    py.title('Probability distribution of zero modes')

    print ('Computing topological invariant and thermal edge conductance...')
    plot_inv_Gth(sys_leads, Val=np.linspace(0, 2*np.pi, 49), pname='dphi')

    print('Plotting Andreev conductance in the nontrivial phase...')
    p.pot_barrier = 10
    p.dphi = 1.0
    plot_Andreev_conductance(sys_leads)
    py.title('Andreev conductance in the nontrivial phase')

    print('Plotting Andreev conductance in the trivial phase...')
    p.dphi = 4.5
    plot_Andreev_conductance(sys_leads)
    py.title('Andreev conductance in the trivial phase')

    p.pot_barrier = 0
    
    asd = input('Press Enter to continue...')

if __name__ == '__main__':
    main()    

